SixthView: A Benchmark for Hidden-View Reconstruction and 3D Assembly Reasoning

Inferring the unseen side of a 3D assembly requires reasoning about part placement and occlusion. Different assemblies can match the observed views while producing different hidden views, leaving the target ambiguous. We introduce SixthView, a benchmark in which models predict a sixth orthographic view from five observed views and information about the component shapes. The benchmark contains 602 synthetic polycube assemblies with 2--10 parts and requires a dense grid of part labels for the missing view, allowing both exact-view and cell-level evaluation. For each item, we exhaustively verify that all legal assemblies consistent with the exact component geometry and observed label grids yield the same target view. With these inputs, the task tests symbolic assembly and coordinate reasoning. The image-only variants additionally require shape recovery from rendered views, where occlusion can make different 3D shapes look identical. We evaluate three vision-language models under four input conditions. Across 552 items with complete evaluations, exact-grid accuracy with images plus exact text ranges from 33.2% to 85.4%. Adding exact text to separate images improves accuracy by 19.7--63.0 percentage points, whereas adding images to exact text changes it by only $-0.5$ to $+2.1$ points. Separate image panels outperform a merged sheet by 6.7--11.1 points. The results show that performance depends strongly on access to exact symbolic information, with little further improvement from images once the geometry is specified. GitHub: https://github.com/facebookresearch/sixthview_benchmark

==> scripts/package_arxiv.py <==
#!/usr/bin/env python3
"""Build SixthView's FAIR/Meta preprint and a self-contained arXiv source ZIP."""

from pathlib import Path
import re
import shutil
import subprocess
import tempfile
import zipfile


ROOT = Path(__file__).resolve().parents[1]
BUILD = ROOT / "tmp/pdfs/arxiv-build"
OUTPUT = ROOT / "output/arxiv"
PDF = ROOT / "output/pdf/SixthView_arxiv.pdf"
ARCHIVE = OUTPUT / "SixthView_arxiv_source.zip"


def run(command, cwd, log):
    with log.open("w") as stream:
        result = subprocess.run(command, cwd=cwd, stdout=stream, stderr=subprocess.STDOUT)
    if result.returncode:
        raise RuntimeError(f"Build failed; see {log}\n{log.read_text()[-6000:]}")


def check_log(path):
    problems = [
        line for line in path.read_text().splitlines()
        if re.match(r"(?:!|LaTeX (?:Font )?Warning|Package \S+ Warning|Overfull|Underfull)", line)
    ]
    if problems:
        raise RuntimeError(f"Resolve build warnings in {path}:\n" + "\n".join(problems))


def local_sources():
    """Use the recorder file so new manuscript inputs and figures are included."""
    sources = set()
    allowed = {".tex", ".cls", ".sty", ".png", ".jpg", ".jpeg", ".pdf"}
    for line in (BUILD / "arxiv.fls").read_text().splitlines():
        if not line.startswith("INPUT "):
            continue
        path = (ROOT / line[6:]).resolve()
        if not path.is_relative_to(ROOT) or path.suffix.lower() not in allowed:
            continue
        relative = path.relative_to(ROOT)
        if relative.parts[0] in {"tmp", "output"}:
            continue
        sources.add(relative)
    sources.update(Path(name) for name in ("main.bib", "ieeenat_fullname.bst", "LICENSE.fairmeta"))
    if Path("arxiv.tex") not in sources or Path("main.tex") in sources:
        raise RuntimeError("The recorder must describe only the arXiv entry point.")
    return sources


def main():
    BUILD.mkdir(parents=True, exist_ok=True)
    OUTPUT.mkdir(parents=True, exist_ok=True)
    PDF.parent.mkdir(parents=True, exist_ok=True)
    run(
        ["latexmk", "-pdf", "-pdflatex=pdflatex -no-shell-escape %O %S",
         "-interaction=nonstopmode", "-halt-on-error", f"-outdir={BUILD}", "arxiv.tex"],
        ROOT, BUILD / "package-build.log",
    )
    check_log(BUILD / "arxiv.log")

    with tempfile.TemporaryDirectory(prefix="arxiv-upload-", dir=ROOT / "tmp") as tmp:
        stage = Path(tmp)
        members = []
        for source in sorted(local_sources()):
            target = Path("main.tex") if source == Path("arxiv.tex") else source
            destination = stage / target
            destination.parent.mkdir(parents=True, exist_ok=True)
            shutil.copy2(ROOT / source, destination)
            members.append(target)
        shutil.copy2(BUILD / "arxiv.bbl", stage / "main.bbl")
        members.append(Path("main.bbl"))
        (stage / "README.txt").write_text(
            "SixthView: A Benchmark for Hidden-View Reconstruction and 3D Assembly Reasoning\n\n"
            "Main file: main.tex\nCompiler: pdfLaTeX (shell escape is not required).\n"
            "The supplement follows the main paper and its references.\n"
            "The compiled main.bbl is included for arXiv.\n\n"
            "To build: pdflatex main.tex, then repeat pdflatex main.tex.\n"
            "After changing citations: pdflatex main.tex; bibtex main; "
            "pdflatex main.tex; pdflatex main.tex.\n\n"
            "Template: https://github.com/facebookresearch/metapaired/tree/"
            "19decee4a64e0fc2a684613355c562a54c26683c/tex\n"
            "fairmeta.cls and logometa.pdf are unchanged upstream assets; "
            "see LICENSE.fairmeta for their license.\n"
        )
        members.append(Path("README.txt"))

        # Verify the exact upload contents without relying on the working tree.
        for pass_number in (1, 2):
            run(
                ["pdflatex", "-no-shell-escape", "-interaction=nonstopmode",
                 "-halt-on-error", "main.tex"],
                stage, BUILD / f"upload-pass-{pass_number}.log",
            )
        check_log(stage / "main.log")
        shutil.copy2(stage / "main.log", BUILD / "upload-verified.log")

        with zipfile.ZipFile(ARCHIVE, "w", compression=zipfile.ZIP_DEFLATED) as archive:
            for member in sorted(members):
                archive.write(stage / member, member.as_posix())
        shutil.copy2(stage / "main.pdf", PDF)

    print(f"PDF: {PDF}")
    print(f"Source ZIP: {ARCHIVE} ({len(members)} files)")
    print("Verified: isolated pdfLaTeX build, bundled bibliography, no shell escape.")


if __name__ == "__main__":
    main()

